Hedgehog Bases for A_n Cluster Polylogarithms and An Application to Six-Point Amplitudes

Multi-loop scattering amplitudes in N=4 Yang-Mills theory possess cluster algebra structure. In order to develop a computational framework which exploits this connection, we show how to construct bases of Goncharov polylogarithm functions, at any weight, whose symbol alphabet consists of cluster coordinates on the $A_n$ cluster algebra. Using such a basis we present a new expression for the 2-loop 6-particle NMHV amplitude which makes some of its cluster structure manifest.

==> anc/X.m <==
(* ::Package:: *)

(* The 2-loop 6-particle NMHV amplitude in N=4 SYM theory.

   In the notation of arXiv:1111.1704, the quantity here is

   X = 8 * (V + Vtilde)

   G is the Goncharov polylogarithm, and we use the three variables

	{q1 -> -Sqrt[w/(u v yu yv yw)],
	 q2 -> -Sqrt[w(1-u)/((1-w)u yu yw)],
	 q3 -> -Sqrt[v w/(u yu yv yw)]}

   The warranty on our formula applies only when

   {q1<q2<q3<0}

   This corresponds to the domain called Region I in arXiv:1111.1704.
   It is the subset of the positive domain

   {0<u<1 && 0<v<1 && 0<w<1 && u+v+w<1 && (1-u-v-w)^2>4*u*v*w}

   defined by imposing the additional condition

   {0<yu<1 && 0<yv<1 && 0<yw<1}
*)

X = Pi^4/18 + (Pi^2*G[{0}, -q1]^2)/6 + (4*Pi^2*G[{0}, -q1]*G[{0}, -q2])/3 + 
     (Pi^2*G[{0}, -q2]^2)/6 + (G[{0}, -q1]^2*G[{0}, -q2]^2)/2 - 
     (Pi^2*G[{0}, -q1]*G[{0}, -q3])/3 - (4*Pi^2*G[{0}, -q2]*G[{0}, -q3])/3 - 
     G[{0}, -q1]*G[{0}, -q2]^2*G[{0}, -q3] + (Pi^2*G[{0}, -q3]^2)/6 + 
     (G[{0}, -q2]^2*G[{0}, -q3]^2)/2 - 2*Pi^2*G[{0}, -q1]*G[{1}, q2] - 
     (8*Pi^2*G[{0}, -q2]*G[{1}, q2])/3 - 4*G[{0}, -q1]^2*G[{0}, -q2]*
      G[{1}, q2] - 2*G[{0}, -q1]*G[{0}, -q2]^2*G[{1}, q2] + 
     2*Pi^2*G[{0}, -q3]*G[{1}, q2] + 8*G[{0}, -q1]*G[{0}, -q2]*G[{0}, -q3]*
      G[{1}, q2] + 2*G[{0}, -q2]^2*G[{0}, -q3]*G[{1}, q2] - 
     4*G[{0}, -q2]*G[{0}, -q3]^2*G[{1}, q2] + 2*Pi^2*G[{1}, q2]^2 + 
     4*G[{0}, -q1]^2*G[{1}, q2]^2 + 12*G[{0}, -q1]*G[{0}, -q2]*G[{1}, q2]^2 + 
     2*G[{0}, -q2]^2*G[{1}, q2]^2 - 8*G[{0}, -q1]*G[{0}, -q3]*G[{1}, q2]^2 - 
     12*G[{0}, -q2]*G[{0}, -q3]*G[{1}, q2]^2 + 4*G[{0}, -q3]^2*G[{1}, q2]^2 - 
     8*G[{0}, -q1]*G[{1}, q2]^3 - 8*G[{0}, -q2]*G[{1}, q2]^3 + 
     8*G[{0}, -q3]*G[{1}, q2]^3 + 4*G[{1}, q2]^4 + 
     Pi^2*G[{0}, -q2]*G[{1}, q3] + G[{0}, -q1]^2*G[{0}, -q2]*G[{1}, q3] + 
     2*G[{0}, -q1]*G[{0}, -q2]^2*G[{1}, q3] - 2*G[{0}, -q1]*G[{0}, -q2]*
      G[{0}, -q3]*G[{1}, q3] - 2*G[{0}, -q2]^2*G[{0}, -q3]*G[{1}, q3] + 
     G[{0}, -q2]*G[{0}, -q3]^2*G[{1}, q3] - (Pi^2*G[{1}, q2]*G[{1}, q3])/3 - 
     G[{0}, -q1]^2*G[{1}, q2]*G[{1}, q3] - 10*G[{0}, -q1]*G[{0}, -q2]*
      G[{1}, q2]*G[{1}, q3] - 4*G[{0}, -q2]^2*G[{1}, q2]*G[{1}, q3] + 
     2*G[{0}, -q1]*G[{0}, -q3]*G[{1}, q2]*G[{1}, q3] + 
     10*G[{0}, -q2]*G[{0}, -q3]*G[{1}, q2]*G[{1}, q3] - 
     G[{0}, -q3]^2*G[{1}, q2]*G[{1}, q3] + 8*G[{0}, -q1]*G[{1}, q2]^2*
      G[{1}, q3] + 12*G[{0}, -q2]*G[{1}, q2]^2*G[{1}, q3] - 
     8*G[{0}, -q3]*G[{1}, q2]^2*G[{1}, q3] - (20*G[{1}, q2]^3*G[{1}, q3])/3 - 
     (Pi^2*G[{1}, q3]^2)/3 + G[{0}, -q2]^2*G[{1}, q3]^2 - 
     4*G[{0}, -q2]*G[{1}, q2]*G[{1}, q3]^2 + 2*G[{1}, q2]^2*G[{1}, q3]^2 + 
     (2*G[{0}, -q2]*G[{1}, q3]^3)/3 - (2*G[{1}, q2]*G[{1}, q3]^3)/3 + 
     (4*Pi^2*G[{0}, -q1]*G[{q1}, q2])/3 + (4*Pi^2*G[{0}, -q2]*G[{q1}, q2])/
      3 + 2*G[{0}, -q1]^2*G[{0}, -q2]*G[{q1}, q2] + 
     2*G[{0}, -q1]*G[{0}, -q2]^2*G[{q1}, q2] - 
     (4*Pi^2*G[{0}, -q3]*G[{q1}, q2])/3 - 4*G[{0}, -q1]*G[{0}, -q2]*
      G[{0}, -q3]*G[{q1}, q2] - 2*G[{0}, -q2]^2*G[{0}, -q3]*G[{q1}, q2] + 
     2*G[{0}, -q2]*G[{0}, -q3]^2*G[{q1}, q2] - 
     (4*Pi^2*G[{1}, q2]*G[{q1}, q2])/3 - 3*G[{0}, -q1]^2*G[{1}, q2]*
      G[{q1}, q2] - 6*G[{0}, -q1]*G[{0}, -q2]*G[{1}, q2]*G[{q1}, q2] - 
     G[{0}, -q2]^2*G[{1}, q2]*G[{q1}, q2] + 6*G[{0}, -q1]*G[{0}, -q3]*
      G[{1}, q2]*G[{q1}, q2] + 6*G[{0}, -q2]*G[{0}, -q3]*G[{1}, q2]*
      G[{q1}, q2] - 3*G[{0}, -q3]^2*G[{1}, q2]*G[{q1}, q2] + 
     4*G[{0}, -q1]*G[{1}, q2]^2*G[{q1}, q2] + 4*G[{0}, -q2]*G[{1}, q2]^2*
      G[{q1}, q2] - 4*G[{0}, -q3]*G[{1}, q2]^2*G[{q1}, q2] - 
     (4*G[{1}, q2]^3*G[{q1}, q2])/3 + 6*G[{0}, -q1]*G[{0}, -q2]*G[{1}, q3]*
      G[{q1}, q2] + 2*G[{0}, -q2]^2*G[{1}, q3]*G[{q1}, q2] - 
     6*G[{0}, -q2]*G[{0}, -q3]*G[{1}, q3]*G[{q1}, q2] - 
     6*G[{0}, -q1]*G[{1}, q2]*G[{1}, q3]*G[{q1}, q2] - 
     6*G[{0}, -q2]*G[{1}, q2]*G[{1}, q3]*G[{q1}, q2] + 
     6*G[{0}, -q3]*G[{1}, q2]*G[{1}, q3]*G[{q1}, q2] + 
     4*G[{1}, q2]^2*G[{1}, q3]*G[{q1}, q2] + (G[{0}, -q1]^2*G[{q1}, q2]^2)/
      2 - (G[{0}, -q2]^2*G[{q1}, q2]^2)/2 - G[{0}, -q1]*G[{0}, -q3]*
      G[{q1}, q2]^2 + (G[{0}, -q3]^2*G[{q1}, q2]^2)/2 + 
     G[{0}, -q2]*G[{1}, q3]*G[{q1}, q2]^2 - G[{1}, q2]*G[{1}, q3]*
      G[{q1}, q2]^2 - Pi^2*G[{0}, -q1]*G[{q1}, q3] - 
     2*G[{0}, -q1]^2*G[{0}, -q2]*G[{q1}, q3] - G[{0}, -q1]*G[{0}, -q2]^2*
      G[{q1}, q3] + Pi^2*G[{0}, -q3]*G[{q1}, q3] + 4*G[{0}, -q1]*G[{0}, -q2]*
      G[{0}, -q3]*G[{q1}, q3] + G[{0}, -q2]^2*G[{0}, -q3]*G[{q1}, q3] - 
     2*G[{0}, -q2]*G[{0}, -q3]^2*G[{q1}, q3] + 4*G[{0}, -q1]^2*G[{1}, q2]*
      G[{q1}, q3] + 4*G[{0}, -q1]*G[{0}, -q2]*G[{1}, q2]*G[{q1}, q3] - 
     8*G[{0}, -q1]*G[{0}, -q3]*G[{1}, q2]*G[{q1}, q3] - 
     4*G[{0}, -q2]*G[{0}, -q3]*G[{1}, q2]*G[{q1}, q3] + 
     4*G[{0}, -q3]^2*G[{1}, q2]*G[{q1}, q3] - 4*G[{0}, -q1]*G[{1}, q2]^2*
      G[{q1}, q3] + 4*G[{0}, -q3]*G[{1}, q2]^2*G[{q1}, q3] - 
     4*G[{0}, -q1]*G[{0}, -q2]*G[{1}, q3]*G[{q1}, q3] + 
     4*G[{0}, -q2]*G[{0}, -q3]*G[{1}, q3]*G[{q1}, q3] + 
     4*G[{0}, -q1]*G[{1}, q2]*G[{1}, q3]*G[{q1}, q3] - 
     4*G[{0}, -q3]*G[{1}, q2]*G[{1}, q3]*G[{q1}, q3] - 
     2*G[{0}, -q1]^2*G[{q1}, q2]*G[{q1}, q3] + 2*G[{0}, -q1]*G[{0}, -q2]*
      G[{q1}, q2]*G[{q1}, q3] + 4*G[{0}, -q1]*G[{0}, -q3]*G[{q1}, q2]*
      G[{q1}, q3] - 2*G[{0}, -q2]*G[{0}, -q3]*G[{q1}, q2]*G[{q1}, q3] - 
     2*G[{0}, -q3]^2*G[{q1}, q2]*G[{q1}, q3] - G[{0}, -q1]*G[{q1}, q2]^2*
      G[{q1}, q3] + G[{0}, -q3]*G[{q1}, q2]^2*G[{q1}, q3] - 
     (Pi^2*G[{q1}, q3]^2)/3 + G[{0}, -q1]^2*G[{q1}, q3]^2 - 
     2*G[{0}, -q1]*G[{0}, -q3]*G[{q1}, q3]^2 + G[{0}, -q3]^2*G[{q1}, q3]^2 - 
     (2*G[{0}, -q1]*G[{q1}, q3]^3)/3 + (2*G[{0}, -q3]*G[{q1}, q3]^3)/3 + 
     (4*Pi^2*G[{0}, -q1]*G[{q2}, q3])/3 + (Pi^2*G[{0}, -q2]*G[{q2}, q3])/3 + 
     G[{0}, -q1]^2*G[{0}, -q2]*G[{q2}, q3] - (4*Pi^2*G[{0}, -q3]*G[{q2}, q3])/
      3 - 2*G[{0}, -q1]*G[{0}, -q2]*G[{0}, -q3]*G[{q2}, q3] + 
     G[{0}, -q2]*G[{0}, -q3]^2*G[{q2}, q3] - (5*Pi^2*G[{1}, q2]*G[{q2}, q3])/
      3 - 3*G[{0}, -q1]^2*G[{1}, q2]*G[{q2}, q3] - 2*G[{0}, -q1]*G[{0}, -q2]*
      G[{1}, q2]*G[{q2}, q3] + 2*G[{0}, -q2]^2*G[{1}, q2]*G[{q2}, q3] + 
     6*G[{0}, -q1]*G[{0}, -q3]*G[{1}, q2]*G[{q2}, q3] + 
     2*G[{0}, -q2]*G[{0}, -q3]*G[{1}, q2]*G[{q2}, q3] - 
     3*G[{0}, -q3]^2*G[{1}, q2]*G[{q2}, q3] + 4*G[{0}, -q1]*G[{1}, q2]^2*
      G[{q2}, q3] - 4*G[{0}, -q3]*G[{1}, q2]^2*G[{q2}, q3] - 
     (4*G[{1}, q2]^3*G[{q2}, q3])/3 + 2*G[{0}, -q1]*G[{0}, -q2]*G[{1}, q3]*
      G[{q2}, q3] - 2*G[{0}, -q2]^2*G[{1}, q3]*G[{q2}, q3] - 
     2*G[{0}, -q2]*G[{0}, -q3]*G[{1}, q3]*G[{q2}, q3] - 
     2*G[{0}, -q1]*G[{1}, q2]*G[{1}, q3]*G[{q2}, q3] + 
     2*G[{0}, -q2]*G[{1}, q2]*G[{1}, q3]*G[{q2}, q3] + 
     2*G[{0}, -q3]*G[{1}, q2]*G[{1}, q3]*G[{q2}, q3] + 
     (4*Pi^2*G[{q1}, q2]*G[{q2}, q3])/3 + 2*G[{0}, -q1]^2*G[{q1}, q2]*
      G[{q2}, q3] - 4*G[{0}, -q1]*G[{0}, -q2]*G[{q1}, q2]*G[{q2}, q3] - 
     4*G[{0}, -q1]*G[{0}, -q3]*G[{q1}, q2]*G[{q2}, q3] + 
     4*G[{0}, -q2]*G[{0}, -q3]*G[{q1}, q2]*G[{q2}, q3] + 
     2*G[{0}, -q3]^2*G[{q1}, q2]*G[{q2}, q3] + 2*G[{0}, -q2]*G[{1}, q3]*
      G[{q1}, q2]*G[{q2}, q3] - 2*G[{1}, q2]*G[{1}, q3]*G[{q1}, q2]*
      G[{q2}, q3] + 2*G[{0}, -q1]*G[{q1}, q2]^2*G[{q2}, q3] - 
     G[{0}, -q2]*G[{q1}, q2]^2*G[{q2}, q3] - 2*G[{0}, -q3]*G[{q1}, q2]^2*
      G[{q2}, q3] + G[{1}, q2]*G[{q1}, q2]^2*G[{q2}, q3] - 
     2*G[{0}, -q1]^2*G[{q1}, q3]*G[{q2}, q3] + 6*G[{0}, -q1]*G[{0}, -q2]*
      G[{q1}, q3]*G[{q2}, q3] + 4*G[{0}, -q1]*G[{0}, -q3]*G[{q1}, q3]*
      G[{q2}, q3] - 6*G[{0}, -q2]*G[{0}, -q3]*G[{q1}, q3]*G[{q2}, q3] - 
     2*G[{0}, -q3]^2*G[{q1}, q3]*G[{q2}, q3] - 6*G[{0}, -q1]*G[{q1}, q2]*
      G[{q1}, q3]*G[{q2}, q3] + 6*G[{0}, -q3]*G[{q1}, q2]*G[{q1}, q3]*
      G[{q2}, q3] + (Pi^2*G[{q2}, q3]^2)/6 + (G[{0}, -q1]^2*G[{q2}, q3]^2)/
      2 - G[{0}, -q1]*G[{0}, -q3]*G[{q2}, q3]^2 + 
     (G[{0}, -q3]^2*G[{q2}, q3]^2)/2 + G[{1}, q2]*G[{q1}, q2]*G[{q2}, q3]^2 - 
     (G[{q1}, q2]^2*G[{q2}, q3]^2)/2 + G[{0}, -q1]*G[{q1}, q3]*
      G[{q2}, q3]^2 - G[{0}, -q3]*G[{q1}, q3]*G[{q2}, q3]^2 - 
     (Pi^2*G[{0, 1}, q2])/3 - 4*G[{0}, -q1]*G[{0}, -q2]*G[{0, 1}, q2] - 
     G[{0}, -q2]^2*G[{0, 1}, q2] + 4*G[{0}, -q2]*G[{0}, -q3]*G[{0, 1}, q2] + 
     8*G[{0}, -q2]*G[{1}, q2]*G[{0, 1}, q2] - 2*G[{0}, -q2]*G[{1}, q3]*
      G[{0, 1}, q2] - 2*G[{1}, q2]*G[{1}, q3]*G[{0, 1}, q2] + 
     2*G[{1}, q3]^2*G[{0, 1}, q2] - 4*G[{0}, -q2]*G[{q1}, q2]*G[{0, 1}, q2] - 
     2*G[{1}, q2]*G[{q1}, q2]*G[{0, 1}, q2] + G[{q1}, q2]^2*G[{0, 1}, q2] - 
     2*G[{0}, -q2]*G[{q2}, q3]*G[{0, 1}, q2] + 2*G[{1}, q2]*G[{q2}, q3]*
      G[{0, 1}, q2] - G[{q2}, q3]^2*G[{0, 1}, q2] + 2*G[{0, 1}, q2]^2 + 
     (2*Pi^2*G[{0, 1}, q3])/3 + 4*G[{0}, -q1]*G[{0}, -q2]*G[{0, 1}, q3] + 
     2*G[{0}, -q2]^2*G[{0, 1}, q3] - 4*G[{0}, -q2]*G[{0}, -q3]*
      G[{0, 1}, q3] - 4*G[{0}, -q1]*G[{1}, q2]*G[{0, 1}, q3] - 
     4*G[{0}, -q2]*G[{1}, q2]*G[{0, 1}, q3] + 4*G[{0}, -q3]*G[{1}, q2]*
      G[{0, 1}, q3] + 4*G[{1}, q2]^2*G[{0, 1}, q3] + 
     4*G[{0}, -q2]*G[{q1}, q2]*G[{0, 1}, q3] - 4*G[{1}, q2]*G[{q1}, q2]*
      G[{0, 1}, q3] - 4*G[{0}, -q2]*G[{q2}, q3]*G[{0, 1}, q3] + 
     4*G[{1}, q2]*G[{q2}, q3]*G[{0, 1}, q3] - 4*G[{0, 1}, q2]*G[{0, 1}, q3] + 
     (4*Pi^2*G[{0, q1}, q2])/3 + G[{0}, -q1]^2*G[{0, q1}, q2] + 
     2*G[{0}, -q1]*G[{0}, -q2]*G[{0, q1}, q2] + 3*G[{0}, -q2]^2*
      G[{0, q1}, q2] - 2*G[{0}, -q1]*G[{0}, -q3]*G[{0, q1}, q2] - 
     2*G[{0}, -q2]*G[{0}, -q3]*G[{0, q1}, q2] + 
     G[{0}, -q3]^2*G[{0, q1}, q2] - 8*G[{0}, -q1]*G[{1}, q2]*G[{0, q1}, q2] - 
     8*G[{0}, -q2]*G[{1}, q2]*G[{0, q1}, q2] + 8*G[{0}, -q3]*G[{1}, q2]*
      G[{0, q1}, q2] + 8*G[{1}, q2]^2*G[{0, q1}, q2] + 
     4*G[{0}, -q2]*G[{1}, q3]*G[{0, q1}, q2] - 4*G[{1}, q2]*G[{1}, q3]*
      G[{0, q1}, q2] + 2*G[{0}, -q1]*G[{q1}, q2]*G[{0, q1}, q2] + 
     6*G[{0}, -q2]*G[{q1}, q2]*G[{0, q1}, q2] - 2*G[{0}, -q3]*G[{q1}, q2]*
      G[{0, q1}, q2] - 2*G[{1}, q2]*G[{q1}, q2]*G[{0, q1}, q2] - 
     4*G[{0}, -q1]*G[{q1}, q3]*G[{0, q1}, q2] + 4*G[{0}, -q3]*G[{q1}, q3]*
      G[{0, q1}, q2] + 6*G[{0}, -q1]*G[{q2}, q3]*G[{0, q1}, q2] - 
     2*G[{0}, -q2]*G[{q2}, q3]*G[{0, q1}, q2] - 6*G[{0}, -q3]*G[{q2}, q3]*
      G[{0, q1}, q2] - 4*G[{1}, q2]*G[{q2}, q3]*G[{0, q1}, q2] + 
     2*G[{q1}, q2]*G[{q2}, q3]*G[{0, q1}, q2] + 
     G[{q2}, q3]^2*G[{0, q1}, q2] - 2*G[{0, 1}, q2]*G[{0, q1}, q2] + 
     3*G[{0, q1}, q2]^2 - (Pi^2*G[{0, q1}, q3])/3 - 
     6*G[{0}, -q1]*G[{0}, -q2]*G[{0, q1}, q3] - 
     G[{0}, -q2]^2*G[{0, q1}, q3] + 6*G[{0}, -q2]*G[{0}, -q3]*
      G[{0, q1}, q3] + 4*G[{0}, -q1]*G[{1}, q2]*G[{0, q1}, q3] + 
     4*G[{0}, -q2]*G[{1}, q2]*G[{0, q1}, q3] - 4*G[{0}, -q3]*G[{1}, q2]*
      G[{0, q1}, q3] - 4*G[{1}, q2]^2*G[{0, q1}, q3] - 
     4*G[{0}, -q2]*G[{1}, q3]*G[{0, q1}, q3] + 4*G[{1}, q2]*G[{1}, q3]*
      G[{0, q1}, q3] + 2*G[{0}, -q1]*G[{q1}, q2]*G[{0, q1}, q3] + 
     2*G[{0}, -q2]*G[{q1}, q2]*G[{0, q1}, q3] - 2*G[{0}, -q3]*G[{q1}, q2]*
      G[{0, q1}, q3] - G[{q1}, q2]^2*G[{0, q1}, q3] + 
     2*G[{0}, -q1]*G[{q1}, q3]*G[{0, q1}, q3] - 2*G[{0}, -q3]*G[{q1}, q3]*
      G[{0, q1}, q3] - 2*G[{q1}, q3]^2*G[{0, q1}, q3] + 
     2*G[{0}, -q1]*G[{q2}, q3]*G[{0, q1}, q3] + 6*G[{0}, -q2]*G[{q2}, q3]*
      G[{0, q1}, q3] - 2*G[{0}, -q3]*G[{q2}, q3]*G[{0, q1}, q3] - 
     6*G[{q1}, q2]*G[{q2}, q3]*G[{0, q1}, q3] + 
     G[{q2}, q3]^2*G[{0, q1}, q3] - 4*G[{0, q1}, q2]*G[{0, q1}, q3] + 
     3*G[{0, q1}, q3]^2 + 4*G[{0}, -q1]*G[{1}, q2]*G[{0, q2}, q3] + 
     4*G[{0}, -q2]*G[{1}, q2]*G[{0, q2}, q3] - 4*G[{0}, -q3]*G[{1}, q2]*
      G[{0, q2}, q3] - 4*G[{1}, q2]^2*G[{0, q2}, q3] - 
     4*G[{0}, -q1]*G[{q1}, q2]*G[{0, q2}, q3] - 8*G[{0}, -q2]*G[{q1}, q2]*
      G[{0, q2}, q3] + 4*G[{0}, -q3]*G[{q1}, q2]*G[{0, q2}, q3] + 
     4*G[{1}, q2]*G[{q1}, q2]*G[{0, q2}, q3] + 2*G[{q1}, q2]^2*
      G[{0, q2}, q3] - 4*G[{1}, q2]*G[{q2}, q3]*G[{0, q2}, q3] + 
     4*G[{q1}, q2]*G[{q2}, q3]*G[{0, q2}, q3] + 4*G[{0, 1}, q2]*
      G[{0, q2}, q3] - 4*G[{0, q1}, q3]*G[{0, q2}, q3] - 
     (2*Pi^2*G[{1, q1}, q2])/3 - G[{0}, -q1]^2*G[{1, q1}, q2] - 
     6*G[{0}, -q1]*G[{0}, -q2]*G[{1, q1}, q2] - 
     G[{0}, -q2]^2*G[{1, q1}, q2] + 2*G[{0}, -q1]*G[{0}, -q3]*
      G[{1, q1}, q2] + 6*G[{0}, -q2]*G[{0}, -q3]*G[{1, q1}, q2] - 
     G[{0}, -q3]^2*G[{1, q1}, q2] + 8*G[{0}, -q1]*G[{1}, q2]*G[{1, q1}, q2] + 
     8*G[{0}, -q2]*G[{1}, q2]*G[{1, q1}, q2] - 8*G[{0}, -q3]*G[{1}, q2]*
      G[{1, q1}, q2] - 8*G[{1}, q2]^2*G[{1, q1}, q2] - 
     4*G[{0}, -q2]*G[{1}, q3]*G[{1, q1}, q2] + 4*G[{1}, q2]*G[{1}, q3]*
      G[{1, q1}, q2] - 2*G[{0}, -q1]*G[{q1}, q2]*G[{1, q1}, q2] - 
     2*G[{0}, -q2]*G[{q1}, q2]*G[{1, q1}, q2] + 2*G[{0}, -q3]*G[{q1}, q2]*
      G[{1, q1}, q2] - 2*G[{1}, q2]*G[{q1}, q2]*G[{1, q1}, q2] + 
     4*G[{0}, -q1]*G[{q1}, q3]*G[{1, q1}, q2] - 4*G[{0}, -q3]*G[{q1}, q3]*
      G[{1, q1}, q2] - 6*G[{0}, -q1]*G[{q2}, q3]*G[{1, q1}, q2] - 
     2*G[{0}, -q2]*G[{q2}, q3]*G[{1, q1}, q2] + 6*G[{0}, -q3]*G[{q2}, q3]*
      G[{1, q1}, q2] + 4*G[{1}, q2]*G[{q2}, q3]*G[{1, q1}, q2] - 
     2*G[{q1}, q2]*G[{q2}, q3]*G[{1, q1}, q2] - 
     G[{q2}, q3]^2*G[{1, q1}, q2] - 2*G[{0, 1}, q2]*G[{1, q1}, q2] - 
     2*G[{0, q1}, q2]*G[{1, q1}, q2] + 4*G[{0, q1}, q3]*G[{1, q1}, q2] + 
     G[{1, q1}, q2]^2 + Pi^2*G[{1, q2}, q3] + G[{0}, -q1]^2*G[{1, q2}, q3] + 
     2*G[{0}, -q1]*G[{0}, -q2]*G[{1, q2}, q3] + 2*G[{0}, -q2]^2*
      G[{1, q2}, q3] - 2*G[{0}, -q1]*G[{0}, -q3]*G[{1, q2}, q3] - 
     2*G[{0}, -q2]*G[{0}, -q3]*G[{1, q2}, q3] + 
     G[{0}, -q3]^2*G[{1, q2}, q3] - 8*G[{0}, -q1]*G[{1}, q2]*G[{1, q2}, q3] - 
     8*G[{0}, -q2]*G[{1}, q2]*G[{1, q2}, q3] + 8*G[{0}, -q3]*G[{1}, q2]*
      G[{1, q2}, q3] + 8*G[{1}, q2]^2*G[{1, q2}, q3] + 
     2*G[{0}, -q2]*G[{1}, q3]*G[{1, q2}, q3] - 2*G[{1}, q2]*G[{1}, q3]*
      G[{1, q2}, q3] + 6*G[{0}, -q1]*G[{q1}, q2]*G[{1, q2}, q3] + 
     2*G[{0}, -q2]*G[{q1}, q2]*G[{1, q2}, q3] - 6*G[{0}, -q3]*G[{q1}, q2]*
      G[{1, q2}, q3] - 4*G[{1}, q2]*G[{q1}, q2]*G[{1, q2}, q3] + 
     G[{q1}, q2]^2*G[{1, q2}, q3] - 4*G[{0}, -q1]*G[{q1}, q3]*
      G[{1, q2}, q3] + 4*G[{0}, -q3]*G[{q1}, q3]*G[{1, q2}, q3] + 
     2*G[{0}, -q1]*G[{q2}, q3]*G[{1, q2}, q3] - 4*G[{0}, -q2]*G[{q2}, q3]*
      G[{1, q2}, q3] - 2*G[{0}, -q3]*G[{q2}, q3]*G[{1, q2}, q3] + 
     2*G[{1}, q2]*G[{q2}, q3]*G[{1, q2}, q3] + 2*G[{q1}, q2]*G[{q2}, q3]*
      G[{1, q2}, q3] - 2*G[{0, 1}, q2]*G[{1, q2}, q3] + 
     4*G[{0, q1}, q2]*G[{1, q2}, q3] - 4*G[{0, q1}, q3]*G[{1, q2}, q3] - 
     4*G[{1, q1}, q2]*G[{1, q2}, q3] + G[{1, q2}, q3]^2 - 
     8*G[{0}, -q1]*G[{0}, -q2]*G[{q1, q2}, q3] + 8*G[{0}, -q2]*G[{0}, -q3]*
      G[{q1, q2}, q3] + 8*G[{0}, -q1]*G[{q1}, q2]*G[{q1, q2}, q3] - 
     8*G[{0}, -q3]*G[{q1}, q2]*G[{q1, q2}, q3] + 4*G[{0}, -q1]*G[{q2}, q3]*
      G[{q1, q2}, q3] - 4*G[{0}, -q3]*G[{q2}, q3]*G[{q1, q2}, q3] + 
     4*G[{q1}, q2]*G[{0, 0, 1}, q2] + 8*G[{0}, -q2]*G[{0, 0, 1}, q3] - 
     8*G[{1}, q2]*G[{0, 0, 1}, q3] + 4*G[{0}, -q1]*G[{0, 0, q1}, q2] - 
     4*G[{0}, -q2]*G[{0, 0, q1}, q2] - 4*G[{0}, -q3]*G[{0, 0, q1}, q2] - 
     4*G[{1}, q2]*G[{0, 0, q1}, q2] - 4*G[{q1}, q2]*G[{0, 0, q1}, q2] + 
     4*G[{q2}, q3]*G[{0, 0, q1}, q2] - 4*G[{0}, -q1]*G[{0, 0, q1}, q3] - 
     8*G[{0}, -q2]*G[{0, 0, q1}, q3] + 4*G[{0}, -q3]*G[{0, 0, q1}, q3] + 
     8*G[{q1}, q2]*G[{0, 0, q1}, q3] + 8*G[{q2}, q3]*G[{0, 0, q1}, q3] + 
     8*G[{1}, q2]*G[{0, 0, q2}, q3] - 8*G[{q1}, q2]*G[{0, 0, q2}, q3] - 
     8*G[{0}, -q2]*G[{0, 1, 1}, q2] + 4*G[{1}, q3]*G[{0, 1, 1}, q2] + 
     4*G[{q1}, q2]*G[{0, 1, 1}, q2] - 4*G[{q2}, q3]*G[{0, 1, 1}, q2] - 
     4*G[{0}, -q2]*G[{0, 1, 1}, q3] + 4*G[{1}, q2]*G[{0, 1, 1}, q3] + 
     4*G[{0}, -q1]*G[{0, 1, q1}, q2] + 4*G[{0}, -q2]*G[{0, 1, q1}, q2] - 
     4*G[{0}, -q3]*G[{0, 1, q1}, q2] - 4*G[{1}, q2]*G[{0, 1, q1}, q2] + 
     4*G[{q2}, q3]*G[{0, 1, q1}, q2] + 4*G[{0}, -q1]*G[{0, 1, q2}, q3] + 
     8*G[{0}, -q2]*G[{0, 1, q2}, q3] - 4*G[{0}, -q3]*G[{0, 1, q2}, q3] - 
     12*G[{1}, q2]*G[{0, 1, q2}, q3] + 4*G[{q1}, q2]*G[{0, 1, q2}, q3] - 
     4*G[{q2}, q3]*G[{0, 1, q2}, q3] + 4*G[{0}, -q1]*G[{0, q1, 1}, q2] + 
     4*G[{0}, -q2]*G[{0, q1, 1}, q2] - 4*G[{0}, -q3]*G[{0, q1, 1}, q2] - 
     8*G[{1}, q2]*G[{0, q1, 1}, q2] + 4*G[{q2}, q3]*G[{0, q1, 1}, q2] - 
     12*G[{0}, -q2]*G[{0, q1, q1}, q2] + 4*G[{1}, q2]*G[{0, q1, q1}, q2] - 
     4*G[{q1}, q2]*G[{0, q1, q1}, q2] + 4*G[{0}, -q1]*G[{0, q1, q1}, q3] - 
     4*G[{0}, -q3]*G[{0, q1, q1}, q3] + 4*G[{q1}, q3]*G[{0, q1, q1}, q3] - 
     8*G[{0}, -q1]*G[{0, q1, q2}, q3] - 8*G[{0}, -q2]*G[{0, q1, q2}, q3] + 
     8*G[{0}, -q3]*G[{0, q1, q2}, q3] + 8*G[{q1}, q2]*G[{0, q1, q2}, q3] + 
     4*G[{q2}, q3]*G[{0, q1, q2}, q3] + 4*G[{0}, -q2]*G[{0, q2, 1}, q3] - 
     4*G[{1}, q2]*G[{0, q2, 1}, q3] - 4*G[{0}, -q1]*G[{0, q2, q1}, q3] + 
     4*G[{0}, -q3]*G[{0, q2, q1}, q3] + 12*G[{1}, q2]*G[{0, q2, q2}, q3] - 
     12*G[{q1}, q2]*G[{0, q2, q2}, q3] + 8*G[{1}, q2]*G[{1, 1, q1}, q2] + 
     4*G[{q1}, q2]*G[{1, 1, q1}, q2] + 8*G[{1}, q2]*G[{1, q1, q1}, q2] + 
     4*G[{q1}, q2]*G[{1, q1, q1}, q2] + 8*G[{0}, -q2]*G[{1, q2, q2}, q3] - 
     8*G[{1}, q2]*G[{1, q2, q2}, q3] - 4*G[{q2}, q3]*G[{1, q2, q2}, q3] - 
     12*G[{0}, -q1]*G[{q1, q2, q2}, q3] + 12*G[{0}, -q3]*
      G[{q1, q2, q2}, q3] - 8*G[{0, 0, 0, 1}, q2] + 8*G[{0, 0, 0, q1}, q2] - 
     12*G[{0, 0, 0, q1}, q3] - 8*G[{0, 0, 1, 1}, q2] + 
     4*G[{0, 0, 1, q1}, q2] + 8*G[{0, 0, 1, q2}, q3] + 
     8*G[{0, 0, q1, 1}, q2] + 4*G[{0, 0, q1, q1}, q2] - 
     8*G[{0, 0, q1, q2}, q3] + 4*G[{0, 1, 1, q1}, q2] - 
     4*G[{0, 1, 1, q2}, q3] + 12*G[{0, 1, q2, q2}, q3] + 
     4*G[{0, q1, 0, q2}, q3] + 8*G[{0, q1, 1, 1}, q2] - 
     4*G[{0, q1, 1, q1}, q2] + 12*G[{0, q1, q1, q1}, q2] - 
     4*G[{0, q1, q1, q1}, q3] - 12*G[{0, q1, q2, q2}, q3] + 
     4*G[{0, q2, 1, q2}, q3] - 16*G[{1, 1, 1, q1}, q2] + 
     4*G[{1, 1, 1, q2}, q3] - 12*G[{1, 1, q1, q1}, q2] - 
     12*G[{1, q1, q1, q1}, q2] + 12*G[{1, q2, q2, q2}, q3] - 
     4*G[{0}, -q1]*Zeta[3] + 4*G[{0}, -q2]*Zeta[3] + 4*G[{0}, -q3]*Zeta[3] + 
     8*G[{1}, q2]*Zeta[3] - 4*G[{1}, q3]*Zeta[3] - 4*G[{q1}, q3]*Zeta[3] + 
     4*G[{q2}, q3]*Zeta[3];

